Quantum Field Theories Coupled to Supergravity: AdS/CFT and Local Couplings

This article is based on my PhD thesis and covers the following topics: Holographic meson spectra in a dilaton flow background, the mixed Coulomb-Higgs branch in terms of instantons on D7 branes, and a dual description of heavy-light mesons. Moreover, in a second part the conformal anomaly of four dimensional supersymmetric quantum field theories coupled to classical N=1 supergravity is explored in a superfield formulation. The complete basis for the anomaly and consistency conditions, which arise from cohomological considerations, are given. Possible implications for an extension of Zamolodchikov's c-theorem to four dimensional supersymmetric quantum field theories are discussed.

==> prepare-PDF.sh <==
#!/bin/bash

# usage: prepare-pdf-pics mytexfile

texfile=`basename "$1" .tex`

if test -z "$texfile"; then
  echo "$0: no file to process, usage is $0 <mytexfile> " >&2
  exit 1
fi

log="${texfile}-pics.log"


myexec()
{
  echo "$0: running $@"
  "$@" >"$log" 2>&1 </dev/null
  rc=$?
  if test $rc != 0; then
    echo "$0: command $@ returned with error code $rc"
    cat <"$log"
    (exit $rc) 
  fi
}


myexec latex '\AtBeginDocument{\RequirePackage{pst-pdf}} \input{'"$texfile"'.tex}' && \
myexec dvips -Ppdf -o "${texfile}-pics.ps" "$texfile.dvi" && \
myexec ps2pdf "${texfile}-pics.ps" "${texfile}-pics.pdf" && \
myexec pdfcrop "${texfile}-pics.pdf" "${texfile}-pics-cropped.pdf" && \
myexec mv "${texfile}-pics-cropped.pdf" "${texfile}-pics.pdf" && \
myexec rm "${texfile}-pics.ps" && \
myexec pdflatex "${texfile}.tex" && \
myexec bibtex "${texfile}" && \
myexec pdflatex "${texfile}.tex" && \
myexec pdflatex "${texfile}.tex" 


